ReelCache: An Efficient KV Cache Compression and Management System for Multi-Round Video Generation

Autoregressive video diffusion models produce large KV caches during multi-round video generation. Keeping all these KV chunks would consume substantial memory, while rebuilding discarded caches would significantly delay video chunk generation. This paper presents ReelCache, a KV cache compression system for efficient multi-round, long video generation. ReelCache combines an intra-chunk compressor with an inter-chunk cache manager. The compressor applies low-rank decomposition across channels and video coding to the resulting coefficients, predicting the decomposition rank per transformer layer online to meet retained-energy targets. The cache manager shares basis directions across consecutive chunks and organizes chunk states in a tree, allowing generation branches to share historical state while supporting restoration for resume, rewind, and fork. Experiments across five video generation models show that ReelCache reduces KV storage by 14.46-21.13x relative to baselines and accelerates next-chunk generation by 1.25-3.36x, with less than 1% drop in six representative VBench metrics. GitHub: https://github.com/Tianyu9748/ReelCache

==> compile.sh <==
#!/usr/bin/env bash
# Keep the engine, TeX dependencies, and scratch files off the shared filesystem.
set -euo pipefail
umask 077

usage() {
    printf '%s\n' \
        'Usage: ./compile.sh [--preload] [main.tex]' \
        '' \
        '  --preload  Build once with shared TeX Live, cache its dependencies, then' \
        '             build again using only the node-local cache.' \
        '  No flag   Build offline using the preloaded cache; no slow fallback.' \
        '' \
        'Output: <main-name>.pdf in the project root; logs remain in build/.' \
        '        The last successful PDF survives failed builds.' \
        'Environment: TEXLIVE_ROOT, TEX_CACHE_ROOT (a private node-local directory).'
}

fail() { printf 'compile.sh: %s\n' "$*" >&2; exit 1; }

preload=0
main=main.tex
have_main=0
while (($#)); do
    case "$1" in
        --preload) preload=1 ;;
        -h|--help) usage; exit 0 ;;
        -*) fail "Unknown option: $1. Use --help." ;;
        *)
            ((have_main == 0)) || fail "Specify only one main .tex file."
            main=$1
            have_main=1
            ;;
    esac
    shift
done

project=$(cd -- "$(dirname -- "${BASH_SOURCE[0]}")" && pwd -P)
[[ "$main" == *.tex && -f "$project/$main" ]] || fail "Missing TeX input: $main"
main_path=$(realpath -- "$project/$main")
[[ "$main_path" == "$project/"* ]] || fail "The main file must be inside this project."
main=$(realpath --relative-to="$project" -- "$main_path")
job=${main##*/}
job=${job%.tex}
[[ "$job" != -* && "$job" != *$'\n'* ]] || fail "Unsupported main filename."
for command in python3 perl rsync flock realpath sha256sum; do
    command -v "$command" >/dev/null || fail "Required command not found: $command"
done

source_root=${TEXLIVE_ROOT:-/software/rhel9/manual/install/texlive/2021}
cache_root=${TEX_CACHE_ROOT:-/tmp/videoCacheManagement-tex-$(id -u)}
[[ "$cache_root" == /* && ! -L "$cache_root" ]] ||
    fail "TEX_CACHE_ROOT must be an absolute, non-symlink directory."
mkdir -p -- "$cache_root"
cache_root=$(realpath -- "$cache_root")
[[ $(stat -c %u -- "$cache_root") == "$(id -u)" ]] ||
    fail "Cache is not owned by the current user: $cache_root"
permissions=$(stat -c %a -- "$cache_root")
(( (8#$permissions & 077) == 0 )) ||
    fail "Cache must be private (chmod 700): $cache_root"
[[ $(stat -f -c %T -- "$cache_root") != nfs* ]] ||
    fail "Cache is on NFS; choose node-local storage with TEX_CACHE_ROOT."

project_id=$(printf '%s' "$project" | sha256sum | cut -c1-16)
tool_id=$(printf '%s' "$source_root" | sha256sum | cut -c1-16)
tex_root="$cache_root/texlive-$tool_id"
ready="$cache_root/ready-$project_id-$tool_id"
output="$project/build"
pdf_output="$project/$job.pdf"
[[ ! -L "$tex_root" && ! -L "$output" ]] || fail "Cache/build directory cannot be a symlink."
[[ ! -d "$pdf_output" ]] || fail "PDF output path is a directory: $pdf_output"
mkdir -p -- "$output"
exec 9>"$cache_root/.compile.lock"
flock 9
if ((preload == 0)) && [[ ! -f "$ready" ]]; then
    fail "This node is not preloaded. Run: $project/compile.sh --preload $main"
fi

work=$(mktemp -d "$cache_root/work-$project_id.XXXXXXXX")
mkdir -p -- "$work/src" "$work/out" "$work/home" "$work/tmp"
pdf_stage=
cleanup() {
    [[ -z "$pdf_stage" ]] || rm -f -- "$pdf_stage"
    # work is the unique directory created by mktemp above, never a caller path.
    [[ "$work" == "$cache_root/work-$project_id."* && -d "$work" && ! -L "$work" ]] &&
        rm -r -- "$work"
}
trap cleanup EXIT
rsync -aL --exclude '/.git' --exclude '/build/' --exclude '/main.pdf' \
    --exclude "/$job.pdf" --exclude '/.*.pdf.*' \
    "$project/" "$work/src/"
cd -- "$work/src"

run_tex() {
    local root=$1
    shift
    env -i \
        PATH="$root/bin/x86_64-linux:/usr/bin:/bin" \
        HOME="$work/home" TMPDIR="$work/tmp" LANG=C LC_ALL=C \
        TEXMFCNF="$root/texmf-dist/web2c" TEXMFROOT="$root" \
        TEXMFLOCAL="$root/texmf-local" TEXMFHOME="$work/home/texmf" \
        TEXMFVAR="$root/texmf-var" TEXMFSYSVAR="$root/texmf-var" \
        TEXMFCONFIG="$root/texmf-config" TEXMFSYSCONFIG="$root/texmf-config" \
        TEXMF="{!!$root/texmf-var,!!$root/texmf-dist}" \
        TEXMFDBS="{!!$root/texmf-var,!!$root/texmf-dist}" \
        MKTEXFMT=0 MKTEXPK=0 "$@"
}

build() {
    local root=$1 label=$2
    printf 'Building %s (%s)...\n' "$main" "$label"
    if run_tex "$root" perl "$root/texmf-dist/scripts/latexmk/latexmk.pl" \
        -norc -pdf -bibtex -recorder -no-shell-escape -interaction=nonstopmode \
        -halt-on-error -file-line-error -outdir="$work/out" "$main" \
        >"$output/compile.log" 2>&1; then
        for suffix in log blg fls bbl; do
            [[ ! -f "$work/out/$job.$suffix" ]] ||
                cp -- "$work/out/$job.$suffix" "$output/$job.$suffix"
        done
    else
        for suffix in log blg fls; do
            [[ ! -f "$work/out/$job.$suffix" ]] ||
                cp -- "$work/out/$job.$suffix" "$output/$job.$suffix"
        done
        if [[ -f "$work/out/$job.log" ]]; then
            tail -n 30 "$work/out/$job.log" >&2
        fi
        tail -n 15 "$output/compile.log" >&2
        printf '\nBuild failed; logs: %s/compile.log\n' "$output" >&2
        ((preload)) || printf 'If a new package/font is missing, run ./compile.sh --preload.\n' >&2
        return 1
    fi
}

if ((preload)); then
    [[ -x "$source_root/bin/x86_64-linux/pdftex" ]] ||
        fail "TeX Live not found at $source_root; set TEXLIVE_ROOT."
    printf 'Preloading from %s into %s\n' "$source_root" "$tex_root"
    build "$source_root" "one-time shared TeX dependency discovery"
    # The recorder includes transitive packages, format files, font maps and fonts.
    python3 - "$source_root" "$tex_root" "$work/out/$job.fls" <<'PY'
import pathlib
import shutil
import sys

source, destination, recorder = map(pathlib.Path, sys.argv[1:])
source = source.resolve()
required = {
    "bin/x86_64-linux/pdftex",
    "bin/x86_64-linux/bibtex",
    "bin/x86_64-linux/kpsewhich",
    "bin/x86_64-linux/kpseaccess",
    "bin/x86_64-linux/kpsereadlink",
    "bin/x86_64-linux/kpsestat",
    "texmf-dist/web2c/texmf.cnf",
    "texmf-dist/scripts/latexmk/latexmk.pl",
    "texmf-dist/scripts/texlive/mktexlsr",
}
for line in recorder.read_text().splitlines():
    if not line.startswith("INPUT "):
        continue
    path = pathlib.Path(line[6:])
    if not path.is_absolute():
        continue
    if path.is_relative_to(source):
        relative = path.relative_to(source)
        if ".." in relative.parts:
            raise ValueError(f"Noncanonical TeX dependency: {path}")
        required.add(str(relative))
for relative in sorted(required):
    original = source / relative
    if not original.is_file():
        raise FileNotFoundError(original)
    target = destination / relative
    target.parent.mkdir(parents=True, exist_ok=True)
    shutil.copy2(original, target)
link = destination / "bin/x86_64-linux/pdflatex"
if link.is_symlink():
    if link.readlink() != pathlib.Path("pdftex"):
        raise RuntimeError(f"Unexpected executable link: {link}")
elif link.exists():
    raise RuntimeError(f"Expected a pdflatex symlink, found: {link}")
else:
    link.symlink_to("pdftex")
(destination / "copied-files.txt").write_text("\n".join(sorted(required)) + "\n")
print(f"Cached {len(required)} TeX files ({sum((destination / p).stat().st_size for p in required):,} bytes).")
PY
    mkdir -p -- "$tex_root/texmf-var" "$tex_root/texmf-config" "$tex_root/texmf-local"
    run_tex "$tex_root" /bin/sh "$tex_root/texmf-dist/scripts/texlive/mktexlsr" \
        "$tex_root/texmf-dist" "$tex_root/texmf-var" >"$output/preload.log" 2>&1
    [[ -s "$tex_root/texmf-dist/ls-R" && -s "$tex_root/texmf-var/ls-R" ]] ||
        fail "TeX filename indexing failed; see $output/preload.log."
    # Do not let latexmk reuse the discovery PDF without exercising the local tree.
    mkdir -p -- "$work/discovery"
    mv -- "$work/out" "$work/discovery/out"
    mkdir -p -- "$work/out"
fi

[[ -x "$tex_root/bin/x86_64-linux/pdflatex" ]] ||
    fail "Cached engine is missing; run ./compile.sh --preload."
build "$tex_root" "offline, node-local TeX"
python3 - "$work/out/$job.fls" "$work" "$cache_root" <<'PY'
import pathlib
import sys

recorder, work, cache = map(pathlib.Path, sys.argv[1:])
allowed = (work.resolve(), cache.resolve())
for line in recorder.read_text().splitlines():
    if line.startswith("INPUT "):
        path = pathlib.Path(line[6:]).resolve()
        if not any(path.is_relative_to(root) for root in allowed):
            raise RuntimeError(f"Build accessed an input outside the local cache: {path}")
PY
[[ -s "$work/out/$job.pdf" ]] || fail "The engine did not produce a PDF."
pdf_stage=$(mktemp "$project/.$job.pdf.XXXXXXXX")
cp -- "$work/out/$job.pdf" "$pdf_stage"
mv -fT -- "$pdf_stage" "$pdf_output"
pdf_stage=
if ((preload)); then
    printf '%s\n' "$source_root" >"$ready"
fi
printf 'PDF: %s\nTeX cache: %s\nLog: %s/compile.log\n' "$pdf_output" "$tex_root" "$output"


==> tmp/figs/make_motivation_figs.py <==
#!/usr/bin/env python3
"""Figures for tmp/motivation.tex (draft, 2026-09-29).

  fig_recompute_latency.pdf  next-chunk latency vs history length, with vs without the history KV cache
                             (RTX PRO 6000 Blackwell; LongLive 2.0, RAVEN, CausVid; measured)
  fig_kv_storage.pdf         FP16 K+V size of the history vs its length at 24 FPS (analytic estimate)
  fig_rank_per_layer.pdf     exact rank per layer for CausVid K98 / V95 across 36 prompts (measured)
  kv_storage_estimate.csv    the numbers behind fig_kv_storage and the storage table

Run: /ix/lshangguan/tianyu/venvs/sf/bin/python tmp/figs/make_motivation_figs.py
"""
from pathlib import Path
import csv

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

HERE = Path(__file__).resolve().parent
PAPER = HERE.parents[1]
LAT = PAPER / "latency_prefix_cache_20260927"
RANKS = PAPER / "energy_rank_quality_20260921/analysis/causvid-production-v4-resume-v1/rank_profiles.csv"
FPS = 24
VIDEO_FRAMES_PER_LATENT = 4  # Wan VAE: 4x temporal compression

plt.rcParams.update({"font.size": 8, "axes.titlesize": 8, "axes.labelsize": 8, "legend.fontsize": 7,
                     "xtick.labelsize": 7, "ytick.labelsize": 7, "pdf.fonttype": 42, "ps.fonttype": 42})
COL = {"LongLive 2.0": "#7b3294", "RAVEN": "#1b9e77", "CausVid": "#d95f02", "SkyReels-V2-DF": "#2c7fb8"}

# ------------------------------------------------------------------------------------------ geometry
# layers, KV channels, tokens per latent frame, cached CFG branches, latent frames per chunk
MODELS = {
    "LongLive 2.0":   dict(L=30, C=3072, T=880,  branches=1, chunk=8, res="1280x704"),
    "RAVEN":          dict(L=30, C=1536, T=1560, branches=1, chunk=3, res="832x480"),
    "SkyReels-V2-DF": dict(L=40, C=5120, T=3600, branches=2, chunk=5, res="1280x720"),
    "CausVid":        dict(L=30, C=1536, T=1560, branches=1, chunk=3, res="832x480"),
}


def kv_bytes_per_second(m):
    per_latent = 2 * m["L"] * m["C"] * m["T"] * 2 * m["branches"]  # K+V, FP16, all layers
    return per_latent * FPS / VIDEO_FRAMES_PER_LATENT


def storage():
    rows = []
    for name, m in MODELS.items():
        bps = kv_bytes_per_second(m)
        rows.append({"model": name, "resolution": m["res"], "layers": m["L"], "kv_channels": m["C"],
                     "tokens_per_latent_frame": m["T"], "cfg_branches_cached": m["branches"],
                     "GB_per_second": bps / 1e9, "GB_10s": 10 * bps / 1e9, "GB_60s": 60 * bps / 1e9,
                     "GB_300s": 300 * bps / 1e9, "seconds_in_80GB": 80e9 / bps, "seconds_in_96GB": 96e9 / bps,
                     "seconds_in_1TB": 1e12 / bps})
    with (HERE / "kv_storage_estimate.csv").open("w", newline="") as f:
        w = csv.DictWriter(f, fieldnames=list(rows[0]))
        w.writeheader(); w.writerows(rows)
    t = np.logspace(0, np.log10(600), 200)
    fig, ax = plt.subplots(figsize=(3.35, 2.1))
    for r in rows:
        ls = "--" if r["model"] == "RAVEN" else "-"
        lab = r["model"] + (" (= CausVid)" if r["model"] == "RAVEN" else "")
        if r["model"] == "RAVEN":
            continue  # identical geometry to CausVid; noted in the legend of CausVid
        lab = "CausVid / RAVEN" if r["model"] == "CausVid" else r["model"]
        ax.plot(t, t * r["GB_per_second"], ls, color=COL[r["model"]], lw=1.4, label=lab)
    for y, lab in ((96, "RTX PRO 6000 (96 GB)"), (1000, "1 TB host memory")):
        ax.axhline(y, color="0.35", lw=0.8, ls=":")
        ax.text(1.05, y * 1.12, lab, color="0.25", fontsize=6.5)
    ax.set_xscale("log"); ax.set_yscale("log")
    ax.set_xlim(1, 600); ax.set_ylim(1, 3e4)
    ax.set_xticks([1, 5, 10, 30, 60, 120, 300, 600]); ax.set_xticklabels(["1", "5", "10", "30", "60", "120", "300", "600"])
    ax.set_xlabel("History length (s of video, 24 FPS)")
    ax.set_ylabel("History KV size (GB, FP16)")
    ax.grid(alpha=0.3, which="both", lw=0.4)
    ax.legend(loc="lower right", frameon=False)
    fig.tight_layout(pad=0.3)
    fig.savefig(HERE / "fig_kv_storage.pdf"); fig.savefig(HERE / "fig_kv_storage.png", dpi=200)
    plt.close(fig)
    return rows


# ------------------------------------------------------------------------------------------ latency
LAT_RUNS = {"LongLive 2.0": LAT / "longlive2/rtx6k-job-4056588/latency.csv",
            "RAVEN": LAT / "raven/rtx6000_blackwell-job-4056738/latency.csv",
            "CausVid": None}


def causvid_csv():
    runs = sorted((LAT / "causvid").glob("rtx6000_blackwell-job-*/latency.csv"))
    return runs[-1] if runs else None


def latency():
    LAT_RUNS["CausVid"] = causvid_csv()
    fig, ax = plt.subplots(figsize=(3.35, 2.3))
    summary = []
    for name, path in LAT_RUNS.items():
        if path is None or not Path(path).is_file():
            print(f"[latency] missing {name}")
            continue
        d = pd.read_csv(path)
        d = d[d["status"] == "ok"]
        sec_per_chunk = MODELS[name]["chunk"] * VIDEO_FRAMES_PER_LATENT / FPS
        for mode, ls, mk in (("with_cache", "-", "o"), ("no_cache", "--", "s")):
            s = d[d["mode"] == mode].sort_values("H")
            x = s["H"] * sec_per_chunk
            ax.plot(x, s["total_s_median"], ls, marker=mk, ms=2.5, lw=1.2, color=COL[name])
        w = d[d["mode"] == "with_cache"].set_index("H")["total_s_median"]
        n = d[d["mode"] == "no_cache"].set_index("H")["total_s_median"]
        rb = d[d["mode"] == "no_cache"].set_index("H")["rebuild_s_median"]
        for H in sorted(set(w.index) & set(n.index)):
            summary.append({"model": name, "H_chunks": int(H), "history_s": H * sec_per_chunk,
                            "with_cache_s": w[H], "no_cache_s": n[H], "rebuild_s": rb[H],
                            "slowdown": n[H] / w[H] if w[H] else float("nan"), "source": str(path)})
    ax.set_xlabel("History length (s of video, 24 FPS)")
    ax.set_ylabel("Next-chunk latency (s)")
    ax.grid(alpha=0.3, lw=0.4)
    from matplotlib.lines import Line2D
    handles = [Line2D([], [], color=COL[n], lw=1.4, label=n) for n in LAT_RUNS if LAT_RUNS[n] is not None]
    handles += [Line2D([], [], color="0.3", ls="-", marker="o", ms=2.5, lw=1.2, label="with cache"),
                Line2D([], [], color="0.3", ls="--", marker="s", ms=2.5, lw=1.2, label="recompute history")]
    ax.legend(handles=handles, frameon=False, loc="lower center", bbox_to_anchor=(0.5, 1.0), ncol=3,
              columnspacing=1.0, handlelength=2.2)
    fig.tight_layout(pad=0.3)
    fig.savefig(HERE / "fig_recompute_latency.pdf"); fig.savefig(HERE / "fig_recompute_latency.png", dpi=200)
    plt.close(fig)
    if summary:
        pd.DataFrame(summary).to_csv(HERE / "recompute_latency_rtx6000.csv", index=False)
    return summary


# ------------------------------------------------------------------------------------------ ranks
def ranks():
    r = pd.read_csv(RANKS)
    r = r[r["cell"] == "causvid_480p"]
    fig, axes = plt.subplots(1, 2, figsize=(3.35, 1.7), sharex=True)
    out = []
    for ax, (tgt, e, lab) in zip(axes, (("preK", 0.98, "Pre-RoPE Key, 98% energy"), ("V", 0.95, "Value, 95% energy"))):
        g = r[(r["target"] == tgt) & (np.isclose(r["energy"], e))].sort_values("layer")
        ax.fill_between(g["layer"], g["min"], g["max"], color="#fdae6b", alpha=0.6, lw=0, label="range, 36 prompts")
        ax.plot(g["layer"], g["mean"], color="#d95f02", lw=1.2, label="mean")
        uni = g["max"].max()
        ax.axhline(uni, color="0.3", ls="--", lw=0.8, label="uniform rank")
        ax.set_title(lab)
        ax.set_xlabel("Layer")
        ax.grid(alpha=0.3, lw=0.4)
        out.append({"target": tgt, "energy": e, "uniform_rank": int(uni), "mean_adaptive_rank": g["mean"].mean(),
                    "layer_mean_min": g["mean"].min(), "layer_mean_max": g["mean"].max(),
                    "median_prompt_spread": (g["max"] - g["min"]).median()})
    axes[0].set_ylabel("Exact rank")
    axes[1].legend(frameon=False, fontsize=6, loc="lower right")
    fig.tight_layout(pad=0.3)
    fig.savefig(HERE / "fig_rank_per_layer.pdf"); fig.savefig(HERE / "fig_rank_per_layer.png", dpi=200)
    plt.close(fig)
    pd.DataFrame(out).to_csv(HERE / "rank_per_layer_summary.csv", index=False)
    return out


if __name__ == "__main__":
    for row in storage():
        print({k: (round(v, 2) if isinstance(v, float) else v) for k, v in row.items()})
    for row in latency():
        if row["H_chunks"] in (0, 4, 32) or row["model"] == "CausVid":
            print({k: (round(v, 3) if isinstance(v, float) else v) for k, v in row.items() if k != "source"})
    for row in ranks():
        print(row)

